Random words, quantum statistics, central limits, random matrices

Recently Tracy and Widom conjectured [math.CO/9904042] and Johansson proved [math.CO/9906120] that the expected shape \lambda of the semi-standard tableau produced by a random word in k letters is asymptotically the spectrum of a random traceless k by k GUE matrix. In this article we give two arguments for this fact. In the first argument, we realize the random matrix itself as a quantum random variable on the space of random words, if this space is viewed as a quantum state space. In the second argument, we show that the distribution of \lambda is asymptotically given by the usual local limit theorem, but the resulting Gaussian is disguised by an extra polynomial weight and by reflecting walls. Both arguments more generally apply to an arbitrary finite-dimensional representation V of an arbitrary simple Lie algebra g. In the original question, V is the defining representation of g = su(k).

==> makewords.c <==
// makewords - Find the length of the longest monotic subword in
// randomly chosen words.
// by Greg Kuperberg
//
// Intended usage under Unix:
//
// Compilation: g++ makewords.c -o makewords
// Execution:   makewords > outputfile
//
// This file accompanies the arXiv article math.PR/9909104.

#include <stream.h>
#include <stdlib.h>

#define alphabet   3        // Size of the alphabet
#define length     3420     // Length of the random word (see below).
#define trials     400000   // Number of trials

#define loop(a,b) for(int a=0;a<b;a++)

// The routine nextletter generates the new letter from the current letter. It
// can either use a Markov transition matrix (cases A, C+, and C- in the text)
// or the uniform distribution (case F).

// int transitions[3][4] = {{0,0,0,1},{1,1,1,2},{2,2,2,0}}; // Cycle forward
// int transitions[3][4] = {{0,0,0,2},{1,1,1,0},{2,2,2,1}}; // Cycle backwards
// int transitions[3][4] = {{0,1,1,1},{0,0,1,2},{0,2,2,2}}; // Asymmetric

inline int nextletter(int letter)
{
    // return transitions[letter][lrand48() >> 29];    // Markov process
    return (int)(drand48()*3);                      // Uniform measure
}

// The outer part of the main routine does some elementary bookkeeping. It
// loops over trials and it keeps a count of the number of times that each
// length appears.  The final output is a two-column table, where the first
// column is the centered subword length (subword length minus word
// length/alphabet). Note that the output makes more sense if the parameter
// 'alphabet' divides the parameter 'length'.
//
// To notify the user of progress, the routine prints a period (.) to  STDERR
// for each 1000 trials.  The final output is a two-column table; the first
// column is a centered length and the second column is the  number of times it
// appears.

main()
{
    int counts[length+2];   // Number of times each length appears.
    int maxtotal = 0;       // The longest subword we ever see.

    srand48(17);            // Initializaton of random number generator.
    
    loop(n,length+2) counts[n] = 0;

    loop(t,trials)
    {
        // In each trial, we generate the random word on the fly. The length of
        // the longest increasing subword is computed by maintaining the first
        // row of the insertion tableau of the Robinson-Schensted-Knuth
        // algorithm.  The array 'row' is a condensed version of the row;
        // row[i] is the number of times that i appears in the row at any
        // given time.

        int letter = 0;         // The current letter.
        int row[alphabet];      // First row of Young tableau.

        loop(n,alphabet) row[n] = 0;

        loop(n,length)
        {
            letter = nextletter(letter);
            row[letter]++;
            for(int i=letter+1;i<alphabet;i++)
                if(row[i]) { row[i]--; break; }
        }

        int total = -length/alphabet;
        loop(n,alphabet) total += row[n];
        if(total >= 0)
            counts[total]++;
        else
            cerr << "A negative adjusted length is not possible!\n";
        if(total>maxtotal) maxtotal = total;

        if(!(t%1000)) cerr << ".";
    }

    cerr << "\n";
    loop(n,maxtotal+2)
        cout << n << " " << counts[n] << "\n";
}

